Continuous-time Trajectory Estimation: A Comparative Study Between Gaussian Process and Spline-based Approaches

Continuous-time trajectory estimation is an attractive alternative to discrete-time batch estimation due to the ability to incorporate high-frequency measurements from asynchronous sensors while keeping the number of optimization parameters bounded. Two types of continuous-time estimation have become prevalent in the literature: Gaussian process regression and spline-based estimation. In this paper, we present a direct comparison between these two methods. We first compare them using a simple linear system, and then compare them in a camera and IMU sensor fusion scenario on SE(3) in both simulation and hardware. Our results show that if the same measurements and motion model are used, the two methods achieve similar trajectory accuracy. In addition, if the spline order is chosen so that the degree-of-differentiability of the two trajectory representations match, then they achieve similar solve times as well.

==> python/jake_johnson_linear_gp.py <==
import sys
import numpy as np
import matplotlib.pyplot as plt
np.set_printoptions(threshold=sys.maxsize, linewidth=200)

# This script uses a linear constant velocity gaussian process
# to fit a series of two-dimensional noisy position measurements.
# It follows example 3.2 on page 82 of "State Estimation for Robotics"
# very closely.

# state transition matrix
def Phi(t1, t2):
  return np.block([[np.eye(2), (t2-t1)*np.eye(2)], [np.zeros((2,2)), np.eye(2)]])

# propagated noise covariance
def Q_k(t1, t2, Q):
  return np.block([[1.0/3.0*(t2-t1)**3*Q, 0.5*(t2-t1)**2*Q], [0.5*(t2-t1)**2*Q, (t2-t1)*Q]])

# interpolation matrix
def Psi(t1, t2, tau, Q):
  return Q_k(t1, tau, Q) @ Phi(tau, t2).T @ np.linalg.inv(Q_k(t1, t2, Q))

# interpolation matrix
def Lambda(t1, t2, tau, Q):
  return Phi(t1, tau) - Psi(t1, t2, tau, Q) @ Phi(t1, t2)

# true simulated trajectory (quadratic motion in x, linear motion in y)
def x_true(t):
  a = np.array([0.0, 0.0])
  b = np.array([0.8, 0.6])
  c = np.array([0.05, -0.02])
  return np.block([a + b*t + c*t**2, b + c*2.0*t])

# query the gp trajectory at some time given the estimation parameters x_est
def gp_interpolate(t_query, t_est, x_est, Q, x0_prior):
  x_query = []
  for t in t_query:
    i_est = -1
    while t_est[i_est+1] < t:
      i_est += 1
    lamb = Lambda(t_est[i_est], t_est[i_est+1], t, Q)
    psi = Psi(t_est[i_est], t_est[i_est+1], t, Q)
    x_t_prior = Phi(t_est[0], t) @ x0_prior
    x_i_prior = Phi(t_est[0], t_est[i_est]) @ x0_prior
    x_i1_prior = Phi(t_est[0], t_est[i_est+1]) @ x0_prior
    x_query.append(x_t_prior + lamb @ (x_est[i_est] - x_i_prior) + psi @ (x_est[i_est+1] - x_i1_prior))
  
  return x_query

def main():
  # system properties
  # A = np.array([])
  # B = np.array([])
  C = np.block([np.eye(2), np.zeros((2,2))]) # measurement matrix 
  Q = np.diag([0.4, 0.4]) # white noise covariance to be applied to acceleration
  R = 0.1*np.eye(2) # measurement covariance

  dim_p = C.shape[0] # dimension of the configuration manifold
  dim_x = C.shape[1] # dimension of the state

  # prior parameters of initial state
  x0_prior = np.array([0.0, 0.0, 0.0, 0.0])
  cov_prior = np.diag([0.1, 0.1, 0.5, 0.5])

  est_t = np.linspace(0.0, 10.0, 2) # estimation times
  meas_t = np.delete(np.linspace(0.0, 10.0, 4), [0, -1])# [3*i for i in range(11)]) # measurement times
  query_t = np.linspace(0.0, 10.0, 1000) # query times (for plotting)

  # priors for estimation parameters
  est_prior_means = [Phi(0.0, t)@x0_prior for t in est_t]
  est_prior_covs = [cov_prior]
  for i in range(1, len(est_t)):
    est_prior_covs.append(Phi(est_t[i-1], est_t[i]) @ est_prior_covs[i-1] @ Phi(est_t[i-1], est_t[i]).T + Q_k(est_t[i-1], est_t[i], Q))

  # linear system of equations to be solved: (J^T W J) x = J^T W b
  J = np.zeros(((len(est_t)+len(meas_t))*dim_p + len(est_t)*dim_x, len(est_t)*dim_x))
  b = np.zeros(J.shape[0])
  W = np.zeros((J.shape[0], J.shape[0]))

  # simulate measurements at estimation times and fill relevant portions of J, W, b
  for i in range(len(est_t)):
    i_index = i*dim_p
    j_index = i*dim_x
    b[i_index:i_index+dim_p] = C @ x_true(est_t[i]) + np.random.multivariate_normal(np.zeros(2), R)
    J[i_index:i_index+dim_p, j_index:j_index+dim_x] = C
    W[i_index:i_index+dim_p, i_index:i_index+dim_p] = np.linalg.inv(R)

  # simulate measurements at other measurement times and fill relevant portions of J, W, b
  for i in range(len(meas_t)):
    i_index = (i+len(est_t))*dim_p

    # find k
    k = -1
    while est_t[k+1] < meas_t[i]:
      k += 1

    lamb = Lambda(est_t[k], est_t[k+1], meas_t[i], Q)
    psi = Psi(est_t[k], est_t[k+1], meas_t[i], Q)
    b[i_index:i_index+dim_p] = C @ x_true(meas_t[i]) + np.random.multivariate_normal(np.zeros(2), R) \
                                    - C @ ((Phi(est_t[k], meas_t[i]) - lamb) @ est_prior_means[k] - psi @ est_prior_means[k+1])
    J[i_index:i_index+dim_p, k*dim_x:(k+1)*dim_x] = C @ lamb
    J[i_index:i_index+dim_p, (k+1)*dim_x:(k+2)*dim_x] = C @ psi
    W[i_index:i_index+dim_p, i_index:i_index+dim_p] = np.linalg.inv(R)

  # add motion priors
  for i in range(len(est_t)):
    i_index = (len(est_t)+len(meas_t))*dim_p + i*dim_x
    b[i_index:i_index+dim_x] = est_prior_means[i]
    J[i_index:i_index+dim_x, i*dim_x:(i+1)*dim_x] = np.eye(dim_x)
    W[i_index:i_index+dim_x, i_index:i_index+dim_x] = np.linalg.inv(est_prior_covs[i])

  # solve
  x_vec = np.linalg.solve(J.T @ W @ J, J.T @ W @ b)
  x_est = [x_vec[i*dim_x:(i+1)*dim_x] for i in range(len(est_t))]

  # query
  x_query = gp_interpolate(query_t, est_t, x_est, Q, x0_prior)
  x_true_query = [x_true(t) for t in query_t]

  # plot
  fig, ax = plt.subplots(4,1)
  ax[0].plot(query_t, [x.item(0) for x in x_true_query])
  ax[0].plot(query_t, [x.item(0) for x in x_query])
  ax[1].plot(query_t, [x.item(1) for x in x_true_query])
  ax[1].plot(query_t, [x.item(1) for x in x_query])
  ax[2].plot(query_t, [x.item(2) for x in x_true_query])
  ax[2].plot(query_t, [x.item(2) for x in x_query])
  ax[3].plot(query_t, [x.item(3) for x in x_true_query])
  ax[3].plot(query_t, [x.item(3) for x in x_query])
  ax[3].legend(["true", "est"])

  plt.figure()
  plt.plot([x.item(0) for x in x_true_query], [x.item(1) for x in x_true_query])
  plt.plot([x.item(0) for x in x_query], [x.item(1) for x in x_query])
  plt.scatter([b.item(2*i) for i in range(len(est_t)+len(meas_t))], [b.item(2*i+1) for i in range(len(est_t)+len(meas_t))])

  plt.show()



if __name__ == "__main__":
  main()
